OranSim: Simulating Consumer Response to Social Media Campaigns Before Launch

Social simulation studies how individual behavior and social interaction produce collective outcomes. In social media marketing, campaign actions shape which consumers encounter the content and how they respond; these responses then spread through the population. We propose OranSim, a social simulation framework that connects creative, creator, targeting, and budget choices to this process. Heterogeneous consumers receive exposure according to content matching and platform allocation and generate initial responses, which propagate among 60 population segments. Candidate campaigns share the initial population and aligned random numbers, making their response trajectories comparable under action changes. In a controlled synthetic campaign, doubling the budget approximately doubles reach while lowering mean content match and engagement probability among the reached consumers; mean 14-day cumulative simulated response mass rises to 1.96 times the baseline. LightGBM predictors fitted to 39,000 historical RedNote notes estimate platform engagement with log-scale $R^2$ of 0.56--0.62 in five-fold cross-validation; a separate 12,154-note corpus supplies temporal, unseen-creator, and held-out-niche test splits. Public-data experiments evaluate policy-value estimation and audience ranking, and paired synthetic outcomes test counterfactual scoring. Together, scenario trajectories and engagement estimates support campaign selection according to a prespecified marketing objective. Code is available at https://github.com/OranAi-Ltd/oransim.

==> anc/README.md <==
# Ancillary files for "OranSim: Simulating Consumer Response to Social Media Campaigns Before Launch"

The paper compiles from the TeX sources at the root of this submission; these files are not needed for compilation.

| File | Content |
|---|---|
| `method-overview.pptx` | Editable PowerPoint source of Figure 1; text, shapes, connectors and curves are native objects |
| `export_method_pptx.py` | Exports Figure 1 to vector PDF and crops the slide margins |
| `method-trajectory-data.json` | Daily paid and organic response of the baseline campaign $s_0$, averaged over 30 seeds, shown in Figure 1 |
| `campaign-plot-data.json` | Predicted note counts of the five campaign options, and daily response means and sample standard deviations over 30 seeds for the baseline, the budget increase, and the selected option; used by Figure 2 |
| `draw_campaign_results.py` | Script that redraws both panels of Figure 2 from `campaign-plot-data.json` |

All data are aggregate results of the synthetic campaign case. To redraw Figure 2, install NumPy and Matplotlib and run the script from this directory:

```bash
python3 draw_campaign_results.py
```

It writes `case-interventions.pdf` and `case-trajectory.pdf` next to the script.

To edit Figure 1, open `method-overview.pptx` in PowerPoint or LibreOffice Impress. The fonts are Arial, Times New Roman and GNU FreeSerif. Curves are editable vector paths; formulas use text with superscripts and subscripts. After moving modules, adjust connected lines as needed.

To regenerate the paper-sized vector PDF and PNG preview, install LibreOffice, PyMuPDF and Pillow, then run `python3 export_method_pptx.py`. This export was checked with LibreOffice 24.2.7.2; Microsoft PowerPoint rendering was not tested. The PDF used by the paper is supplied under `figures/` and already embeds its fonts.


==> anc/_Content_Types_.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types"><Default Extension="bin" ContentType="application/vnd.openxmlformats-officedocument.presentationml.printerSettings"/><Default Extension="jpeg" ContentType="image/jpeg"/><Default Extension="rels" ContentType="application/vnd.openxmlformats-package.relationships+xml"/><Default Extension="xml" ContentType="application/xml"/><Override PartName="/docProps/app.xml" ContentType="application/vnd.openxmlformats-officedocument.extended-properties+xml"/><Override PartName="/docProps/core.xml" ContentType="application/vnd.openxmlformats-package.core-properties+xml"/><Override PartName="/ppt/presProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presProps+xml"/><Override PartName="/ppt/presentation.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presentation.main+xml"/><Override PartName="/ppt/slideLayouts/slideLayout1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout10.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout11.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout2.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout3.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout4.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout5.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout6.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout7.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout8.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout9.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideMasters/slideMaster1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideMaster+xml"/><Override PartName="/ppt/slides/slide1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/tableStyles.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.tableStyles+xml"/><Override PartName="/ppt/theme/theme1.xml" ContentType="application/vnd.openxmlformats-officedocument.theme+xml"/><Override PartName="/ppt/viewProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.viewProps+xml"/></Types>

==> anc/campaign-plot-data.json <==
{
  "description": "Frozen predicted counts (training-encoder text representations) and daily response aggregates used by the campaign panels.",
  "sources": {
    "scenario_kpis.csv": {
      "path": "docs/level-1-foundation/research/oransim-aaai27/results/oransim_case_text_embedding/scenario_kpis.csv",
      "sha256": "e69f911a22354117b3254d38c280be0668c380475a9e0d4a50f2d215a6db4a86"
    },
    "scenario_trajectories.csv": {
      "path": "docs/level-1-foundation/research/oransim-aaai27/results/oransim_case_text_embedding/scenario_trajectories.csv",
      "sha256": "ebb90f18f12c274922246594ea33d768b132c7344e516c3ab906349c53ad3587"
    },
    "text_embeddings.json": {
      "path": "docs/level-1-foundation/research/oransim-aaai27/results/oransim_case_text_embedding/text_embeddings.json",
      "sha256": "4c0de3382d728394ccb28942725788cfc6be9336d38ea6fdb6bc8ad7227d927f"
    }
  },
  "outcome_order": [
    "read",
    "like",
    "coll",
    "comm"
  ],
  "predicted_counts": {
    "s0": [
      54818.98311844218,
      2209.0287160948424,
      1370.6569898760492,
      52.124402086676774
    ],
    "sc": [
      56520.13550703814,
      2015.8908189511262,
      1020.3346170534874,
      79.86313900834669
    ],
    "sb": [
      54818.98311844218,
      2209.0287160948424,
      1370.6569898760492,
      52.124402086676774
    ],
    "sk": [
      60881.77256612628,
      2672.1879125462324,
      1480.1400170243003,
      79.2467217119477
    ],
    "scb": [
      56520.13550703814,
      2015.8908189511262,
      1020.3346170534874,
      79.86313900834669
    ]
  },
  "n_seeds": 30,
  "days": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14
  ],
  "daily_response": {
    "s0": {
      "mean": [
        387360.6625,
        345284.46875,
        284221.06875,
        223039.30104166668,
        169548.75260416666,
        126002.4984375,
        92073.20703125,
        66409.0265625,
        47405.89466146333,
        33558.49049479333,
        23592.720898433334,
        16491.20351562667,
        11471.305468753333,
        7946.379378254666
      ],
      "sample_std": [
        209.5672093491131,
        186.8078379123737,
        153.7675801643198,
        120.65788429545105,
        91.72367813407864,
        68.16408821658715,
        49.81040853086348,
        35.92820892828059,
        25.646517195913965,
        18.155256285376506,
        12.763802184147696,
        8.92153816032445,
        6.20591646540354,
        4.298856557779702
      ]
    },
    "sb": {
      "mean": [
        760134.9833333333,
        677567.0333333333,
        557739.6125,
        437679.92291666666,
        332713.0447916667,
        247260.28489583332,
        180679.3390625,
        130317.38229173333,
        93026.6921875,
        65853.31276041667,
        46297.04335938,
        32361.42109374,
        22510.65175781333,
        15593.53277995
      ],
      "sample_std": [
        273.7322310272594,
        243.9992474182265,
        200.83463400399157,
        157.6115545375491,
        119.81708251587808,
        89.03971603263021,
        65.06824663327428,
        46.92730504152447,
        33.50084465560143,
        23.71529448757838,
        16.671826404008193,
        11.653972337004666,
        8.106110142388594,
        5.615287576574055
      ]
    },
    "sk": {
      "mean": [
        387254.73854166665,
        345190.059375,
        284143.3572916667,
        222978.32239583333,
        169502.39270833333,
        125968.04348956667,
        92048.03046875,
        66390.86953125,
        47392.93294270667,
        33549.31328125,
        23586.270442703335,
        16486.69466147,
        11468.168847663334,
        7944.206396484334
      ],
      "sample_std": [
        217.20994232278304,
        193.59891831798924,
        159.36468688812033,
        125.05461956488185,
        95.06752335431034,
        70.64830737686685,
        51.62458572571826,
        37.234932620120034,
        26.579568473497478,
        18.816207201341157,
        13.228157490966092,
        9.24628968186527,
        6.432052826490132,
        4.455366030449726
      ]
    }
  },
  "std_definition": "Sample standard deviation across seeds, ddof=1; same aggregation as original renderer."
}


==> anc/docProps/app.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Properties xmlns="http://schemas.openxmlformats.org/officeDocument/2006/extended-properties" xmlns:vt="http://schemas.openxmlformats.org/officeDocument/2006/docPropsVTypes"><TotalTime>1</TotalTime><Words>0</Words><Application>Microsoft Macintosh PowerPoint</Application><PresentationFormat>On-screen Show (4:3)</PresentationFormat><Paragraphs>0</Paragraphs><Slides>0</Slides><Notes>0</Notes><HiddenSlides>0</HiddenSlides><MMClips>0</MMClips><ScaleCrop>false</ScaleCrop><HeadingPairs><vt:vector size="4" baseType="variant"><vt:variant><vt:lpstr>Theme</vt:lpstr></vt:variant><vt:variant><vt:i4>1</vt:i4></vt:variant><vt:variant><vt:lpstr>Slide Titles</vt:lpstr></vt:variant><vt:variant><vt:i4>0</vt:i4></vt:variant></vt:vector></HeadingPairs><TitlesOfParts><vt:vector size="1" baseType="lpstr"><vt:lpstr>Office Theme</vt:lpstr></vt:vector></TitlesOfParts><Manager></Manager><Company></Company><LinksUpToDate>false</LinksUpToDate><SharedDoc>false</SharedDoc><HyperlinkBase></HyperlinkBase><HyperlinksChanged>false</HyperlinksChanged><AppVersion>14.0000</AppVersion></Properties>

==> anc/docProps/core.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><dc:title/><dc:subject/><dc:creator/><cp:keywords/><dc:description>generated using python-pptx</dc:description><cp:lastModifiedBy>Steve Canny</cp:lastModifiedBy><cp:revision>1</cp:revision><dcterms:created xsi:type="dcterms:W3CDTF">2013-01-27T09:14:16Z</dcterms:created><dcterms:modified xsi:type="dcterms:W3CDTF">2013-01-27T09:15:58Z</dcterms:modified><cp:category/></cp:coreProperties>

==> anc/draw_campaign_results.py <==
#!/usr/bin/env python3
"""Render the frozen campaign comparison at its manuscript display size.

Uses only the accompanying campaign-plot-data.json, matplotlib, and numpy.
The plotting design follows the original campaign figure renderer; the data
contain frozen note predictions and daily means/sample SDs over 30 seeds.
Run from any directory: python3 draw_campaign_results.py
"""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import MultipleLocator

HERE = Path(__file__).resolve().parent
COLORS = {
    "creative": "#3976A8",
    "creator": "#C18C32",
    "selected": "#D45B54",
    "baseline": "#4D739E",
    "budget": "#6B8E4E",
    "grid": "#D8DDE0",
    "ink": "#263238",
}


def configure_matplotlib() -> None:
    plt.rcParams.update({
        "font.family": "DejaVu Sans",
        "font.size": 7.5,
        "axes.labelsize": 7.5,
        "xtick.labelsize": 7.2,
        "ytick.labelsize": 7.2,
        "legend.fontsize": 7.2,
        "axes.linewidth": 0.7,
        "lines.linewidth": 1.4,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    })


def finish_axes(ax: plt.Axes) -> None:
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(width=0.7, length=2.5, pad=2)
    ax.set_axisbelow(True)
    ax.grid(axis="y", color=COLORS["grid"], linewidth=0.55, alpha=0.8)


def save(fig: plt.Figure, stem: str) -> None:
    # Fixed canvas preserves 7.2--7.5 pt type at a 2.695-inch manuscript width.
    fig.savefig(HERE / f"{stem}.pdf", facecolor="white", metadata={
        "Title": stem.replace("-", " "),
        "Creator": "draw_campaign_results.py",
        "CreationDate": None,
        "ModDate": None,
    })
    plt.close(fig)


def plot_interventions(data: dict) -> None:
    baseline = np.asarray(data["predicted_counts"]["s0"], dtype=float)
    specs = [
        ("sc", r"Creative B ($s_c$, $s_{cb}$)", COLORS["creative"], ""),
        ("sk", r"Selected: high-tier creator ($s_k$)", COLORS["selected"], "///"),
    ]
    fig, ax = plt.subplots(figsize=(2.695, 1.80))
    x = np.arange(4)
    width = 0.34
    for index, (scenario, label, color, hatch) in enumerate(specs):
        point = np.asarray(data["predicted_counts"][scenario], dtype=float)
        relative = 100.0 * (point / baseline - 1.0)
        ax.bar(x + (index - 0.5) * width, relative, width=width,
               color=color, edgecolor=color if not hatch else "#9B3F3A",
               linewidth=0.55, hatch=hatch, label=label, zorder=3)
    ax.axhline(0, color=COLORS["ink"], linewidth=0.8)
    ax.set_xticks(x, ["Read", "Like", "Collect", "Comment"])
    ax.set_ylabel("Change from\nbaseline (%)", labelpad=3)
    ax.set_ylim(-30, 60)
    ax.yaxis.set_major_locator(MultipleLocator(20))
    finish_axes(ax)
    fig.subplots_adjust(left=0.225, right=0.99, top=0.98, bottom=0.48)
    handles, labels = ax.get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper left", bbox_to_anchor=(0.015, 0.37),
               ncol=1, frameon=False, handlelength=1.35, handletextpad=0.4,
               columnspacing=0.8, borderaxespad=0, labelspacing=0.45)
    fig.text(0.025, 0.035,
             "Budget changes leave predictions unchanged.",
             ha="left", va="bottom", fontsize=7.2, color="#4D565B",
             linespacing=1.25)
    save(fig, "case-interventions")


def plot_trajectory(data: dict) -> None:
    # s_0 and s_k nearly coincide; a small horizontal offset keeps both visible.
    specs = [
        ("s0", r"Baseline $s_0$", COLORS["baseline"], "o", -0.18),
        ("sb", r"Budget $\times2$ $s_b$", COLORS["budget"], "D", 0.0),
        ("sk", r"Selected $s_k$", COLORS["selected"], "s", 0.18),
    ]
    fig, ax = plt.subplots(figsize=(2.695, 1.80))
    days = np.asarray(data["days"])
    for scenario, label, color, marker, offset in specs:
        x = days + offset
        summary = data["daily_response"][scenario]
        mean = np.asarray(summary["mean"]) / 1_000_000.0
        std = np.asarray(summary["sample_std"]) / 1_000_000.0
        ax.errorbar(x, mean, yerr=std, fmt=marker, linestyle="none",
                    color=color, markersize=3.2, markerfacecolor="white",
                    markeredgewidth=0.8, elinewidth=0.7, capsize=1.2,
                    capthick=0.7, label=label, zorder=2)
    ax.set_xlim(0.6, 14.4)
    ax.set_xticks([1, 3, 5, 7, 9, 11, 14])
    ax.set_xlabel("Day", labelpad=3)
    ax.set_ylabel("Daily response mass\n(million)", labelpad=3)
    ax.set_ylim(bottom=0)
    ax.legend(loc="upper right", frameon=False, handlelength=1.8,
              borderaxespad=0.2, title="30-seed mean ± SD", title_fontsize=7.0)
    finish_axes(ax)
    fig.subplots_adjust(left=0.245, right=0.96, top=0.98, bottom=0.225)
    save(fig, "case-trajectory")


def main() -> None:
    data = json.loads((HERE / "campaign-plot-data.json").read_text())
    configure_matplotlib()
    plot_interventions(data)
    plot_trajectory(data)


if __name__ == "__main__":
    main()


==> anc/export_method_pptx.py <==
"""Export the editable method slide as a cropped vector PDF and PNG preview.

Requires LibreOffice, PyMuPDF and Pillow. Install Arial, Times New Roman and
GNU FreeSerif for the same text metrics as the accepted presentation.
"""
from pathlib import Path
import argparse
import subprocess
import tempfile

import fitz
from PIL import Image, ImageChops


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("source", nargs="?", type=Path,
                        default=Path(__file__).with_name("method-overview.pptx"))
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    source = args.source.resolve()
    output = (args.output or source.with_suffix(".pdf")).resolve()
    output.parent.mkdir(parents=True, exist_ok=True)
    with tempfile.TemporaryDirectory(prefix="oransim-ppt-export-") as scratch:
        scratch = Path(scratch)
        subprocess.run([
            "libreoffice", "-env:UserInstallation=" + (scratch / "profile").as_uri(),
            "--headless", "--convert-to",
            'pdf:impress_pdf_Export:{"UseTaggedPDF":{"type":"boolean","value":"false"},'
            '"PDFUACompliance":{"type":"boolean","value":"false"}}',
            "--outdir", str(scratch), str(source),
        ], check=True)
        doc = fitz.open(scratch / source.with_suffix(".pdf").name)
        if len(doc) != 1:
            raise ValueError("The method presentation must contain exactly one slide")
        page = doc[0]
        pix = page.get_pixmap(matrix=fitz.Matrix(2, 2), alpha=False)
        raster = Image.frombytes("RGB", (pix.width, pix.height), pix.samples)
        difference = ImageChops.difference(raster, Image.new("RGB", raster.size, "white"))
        bounds = difference.convert("L").point(lambda p: 255 if p > 5 else 0).getbbox()
        if bounds is None:
            raise ValueError("The exported slide is empty")
        # The raster only determines the crop; the delivered PDF stays vector.
        crop = fitz.Rect(*(v / 2 for v in bounds)) + (-9, -9, 9, 9)
        crop &= page.rect
        result = fitz.open()
        target = result.new_page(width=crop.width, height=crop.height)
        target.show_pdf_page(target.rect, doc, 0, clip=crop)
        result.set_metadata({"title": "OranSim method overview", "author": "",
                             "subject": "Vector export of the editable method presentation"})
        result.save(output, garbage=4, deflate=True)
        target.get_pixmap(matrix=fitz.Matrix(2, 2), alpha=False).save(output.with_suffix(".png"))
        print(f"{output.name}: {crop.width:.1f} x {crop.height:.1f} pt; crop={tuple(crop)}")


if __name__ == "__main__":
    main()


==> anc/method-trajectory-data.json <==
{
  "description": "Recorded baseline simulation: daily paid and organic response mass, averaged over 30 seeds.",
  "source": {
    "path": "docs/level-1-foundation/research/oransim-aaai27/results/oransim_case/scenario_trajectories.csv",
    "sha256": "ebb90f18f12c274922246594ea33d768b132c7344e516c3ab906349c53ad3587"
  },
  "scenario": "s0",
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29
  ],
  "days": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14
  ],
  "unit": "represented-population response mass",
  "aggregation": "Arithmetic mean across seeds for each day; no interpolation or smoothing.",
  "daily_response": {
    "paid_response_mass": {
      "mean": [
        345376.47708333336,
        231512.77864583334,
        155187.65520833334,
        104025.3953125,
        69730.31067708334,
        46741.62630208,
        31331.84785156667,
        21002.36595052,
        14078.306119783334,
        9436.97109375,
        6325.790592448333,
        4240.304394531667,
        2842.3610351556667,
        1905.2915934253333
      ],
      "sample_std": [
        186.85596322375505,
        125.25745691945868,
        83.95342707991523,
        56.27398082290178,
        37.72257328895659,
        25.28523132414495,
        16.950622397179625,
        11.361853022805466,
        7.6162877428779945,
        5.105239861156059,
        3.422208430765205,
        2.293945063760243,
        1.5376131859019537,
        1.0308247531288142
      ]
    },
    "organic_response_mass": {
      "mean": [
        41984.18111979667,
        113771.6921875,
        129033.4156249,
        119013.9041666,
        99818.44557291667,
        79260.87161458333,
        60741.35911458667,
        45406.66145833667,
        33327.58932292,
        24121.51907551,
        17266.930208336667,
        12250.899153646667,
        8628.944433593,
        6041.087792969
      ],
      "sample_std": [
        22.712515821169568,
        61.55024533331529,
        69.81132123017191,
        64.38573792333115,
        54.00086830126375,
        42.87804536308409,
        32.86008896908359,
        24.565734935489278,
        18.029271903534905,
        13.049851009478456,
        9.341818215451264,
        6.627747842109201,
        4.668085216814596,
        3.268075048213982
      ]
    },
    "total_response_mass": {
      "mean": [
        387360.6625,
        345284.46875,
        284221.06875,
        223039.30104166668,
        169548.75260416666,
        126002.4984375,
        92073.20703125,
        66409.0265625,
        47405.89466146333,
        33558.49049479333,
        23592.720898433334,
        16491.20351562667,
        11471.305468753333,
        7946.379378254666
      ],
      "sample_std": [
        209.5672093491131,
        186.8078379123737,
        153.7675801643198,
        120.65788429545105,
        91.72367813407864,
        68.16408821658715,
        49.81040853086348,
        35.92820892828059,
        25.646517195913965,
        18.155256285376506,
        12.763802184147696,
        8.92153816032445,
        6.20591646540354,
        4.298856557779702
      ]
    }
  }
}


==> anc/ppt/_rels/presentation.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="slideMasters/slideMaster1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/printerSettings" Target="printerSettings/printerSettings1.bin"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/presProps" Target="presProps.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/viewProps" Target="viewProps.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="theme/theme1.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/tableStyles" Target="tableStyles.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide1.xml"/></Relationships>

==> anc/ppt/presProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:presentationPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:extLst><p:ext uri="{E76CE94A-603C-4142-B9EB-6D1370010A27}"><p14:discardImageEditData xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="0"/></p:ext><p:ext uri="{D31A062A-798A-4329-ABDD-BBA856620510}"><p14:defaultImageDpi xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="0"/></p:ext></p:extLst></p:presentationPr>

==> anc/ppt/presentation.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:presentation xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" saveSubsetFonts="1" autoCompressPictures="0"><p:sldMasterIdLst><p:sldMasterId id="2147483648" r:id="rId1"/></p:sldMasterIdLst><p:sldIdLst><p:sldId id="256" r:id="rId7"/></p:sldIdLst><p:sldSz cx="12801600" cy="8001000" type="screen4x3"/><p:notesSz cx="6858000" cy="9144000"/><p:defaultTextStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:defaultTextStyle></p:presentation>

==> anc/ppt/slideLayouts/_rels/slideLayout1.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout10.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout11.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout2.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout3.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout4.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout5.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout6.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout7.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout8.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout9.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/slideLayout1.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="title" preserve="1"><p:cSld name="Title Slide"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ctrTitle"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="685800" y="2130425"/><a:ext cx="7772400" cy="1470025"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Subtitle 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="subTitle" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1371600" y="3886200"/><a:ext cx="6400800" cy="1752600"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl9pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master subtitle style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3168075583"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout10.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTx" preserve="1"><p:cSld name="Title and Vertical Text"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2910927964"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout11.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTitleAndTx" preserve="1"><p:cSld name="Vertical Title and Text"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Vertical Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title" orient="vert"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6629400" y="274638"/><a:ext cx="2057400" cy="5851525"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="274638"/><a:ext cx="6019800" cy="5851525"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3612223792"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout2.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="obj" preserve="1"><p:cSld name="Title and Content"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2614314258"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout3.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="secHead" preserve="1"><p:cSld name="Section Header"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="722313" y="4406900"/><a:ext cx="7772400" cy="1362075"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="t"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="4000" b="1" cap="all"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="722313" y="2906713"/><a:ext cx="7772400" cy="1500187"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2000"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1800"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="960648375"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout4.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoObj" preserve="1"><p:cSld name="Two Content"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1600200"/><a:ext cx="4038600" cy="4525963"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2800"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2400"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2000"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1800"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1800"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1800"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1800"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1800"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1800"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4648200" y="1600200"/><a:ext cx="4038600" cy="4525963"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2800"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2400"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2000"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1800"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1800"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1800"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1800"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1800"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1800"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2782244947"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout5.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoTxTwoObj" preserve="1"><p:cSld name="Comparison"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1535113"/><a:ext cx="4040188" cy="639762"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400" b="1"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000" b="1"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="2174875"/><a:ext cx="4040188" cy="3951288"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2400"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2000"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="1800"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1600"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1600"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1600"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1600"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1600"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1600"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Text Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4645025" y="1535113"/><a:ext cx="4041775" cy="639762"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400" b="1"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000" b="1"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Content Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4645025" y="2174875"/><a:ext cx="4041775" cy="3951288"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2400"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2000"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="1800"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1600"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1600"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1600"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1600"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1600"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1600"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Date Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Footer Placeholder 7"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Slide Number Placeholder 8"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="990158736"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout6.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="titleOnly" preserve="1"><p:cSld name="Title Only"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Date Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Footer Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Slide Number Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="727027711"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout7.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="blank" preserve="1"><p:cSld name="Blank"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Date Placeholder 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Footer Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Slide Number Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1212999818"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout8.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="objTx" preserve="1"><p:cSld name="Content with Caption"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="273050"/><a:ext cx="3008313" cy="1162050"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="2000" b="1"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="3575050" y="273050"/><a:ext cx="5111750" cy="5853113"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3200"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2800"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2400"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="2000"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="2000"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="2000"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="2000"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="2000"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="2000"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1435100"/><a:ext cx="3008313" cy="4691063"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1400"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1200"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1840726560"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout9.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="picTx" preserve="1"><p:cSld name="Picture with Caption"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1792288" y="4800600"/><a:ext cx="5486400" cy="566738"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="2000" b="1"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Picture Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="pic" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1792288" y="612775"/><a:ext cx="5486400" cy="4114800"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="3200"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2800"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="2400"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl9pPr></a:lstStyle><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1792288" y="5367338"/><a:ext cx="5486400" cy="804862"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1400"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1200"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3889236939"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideMasters/_rels/slideMaster1.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout2.xml"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout3.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout4.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout5.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout7.xml"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout8.xml"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout9.xml"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout10.xml"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout11.xml"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="../theme/theme1.xml"/></Relationships>

==> anc/ppt/slideMasters/slideMaster1.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldMaster xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:bg><p:bgRef idx="1001"><a:schemeClr val="bg1"/></p:bgRef></p:bg><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title Placeholder 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="274638"/><a:ext cx="8229600" cy="1143000"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1600200"/><a:ext cx="8229600" cy="4525963"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="6356350"/><a:ext cx="2133600" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="3124200" y="6356350"/><a:ext cx="2895600" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="ctr"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6553200" y="6356350"/><a:ext cx="2133600" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="r"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2209977519"/></p:ext></p:extLst></p:cSld><p:clrMap bg1="lt1" tx1="dk1" bg2="lt2" tx2="dk2" accent1="accent1" accent2="accent2" accent3="accent3" accent4="accent4" accent5="accent5" accent6="accent6" hlink="hlink" folHlink="folHlink"/><p:sldLayoutIdLst><p:sldLayoutId id="2147483649" r:id="rId1"/><p:sldLayoutId id="2147483650" r:id="rId2"/><p:sldLayoutId id="2147483651" r:id="rId3"/><p:sldLayoutId id="2147483652" r:id="rId4"/><p:sldLayoutId id="2147483653" r:id="rId5"/><p:sldLayoutId id="2147483654" r:id="rId6"/><p:sldLayoutId id="2147483655" r:id="rId7"/><p:sldLayoutId id="2147483656" r:id="rId8"/><p:sldLayoutId id="2147483657" r:id="rId9"/><p:sldLayoutId id="2147483658" r:id="rId10"/><p:sldLayoutId id="2147483659" r:id="rId11"/></p:sldLayoutIdLst><p:txStyles><p:titleStyle><a:lvl1pPr algn="ctr" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="0"/></a:spcBef><a:buNone/><a:defRPr sz="4400" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mj-lt"/><a:ea typeface="+mj-ea"/><a:cs typeface="+mj-cs"/></a:defRPr></a:lvl1pPr></p:titleStyle><p:bodyStyle><a:lvl1pPr marL="342900" indent="-342900" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="3200" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="742950" indent="-285750" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="–"/><a:defRPr sz="2800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="1143000" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2400" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1600200" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="–"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="2057400" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="»"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2514600" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2971800" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3429000" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3886200" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:bodyStyle><p:otherStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:otherStyle></p:txStyles></p:sldMaster>

==> anc/ppt/slides/_rels/slide1.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout7.xml"/></Relationships>

==> anc/ppt/slides/slide1.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr/><p:sp><p:nvSpPr><p:cNvPr id="2" name="scenarios"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="660823"/><a:ext cx="1984445" cy="1417461"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="scenario_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="660823"/><a:ext cx="1970616" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Campaign scenarios</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="scenario_accent"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="937401"/><a:ext cx="27657" cy="871219"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="C9743B"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="sh0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="454377" y="965058"/><a:ext cx="359551" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="sh1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="827757" y="965058"/><a:ext cx="684530" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Creative</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="sh2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1546860" y="965058"/><a:ext cx="719102" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Budget</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="8" name="scenario_rule"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="433634" y="1158663"/><a:ext cx="1866900" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="9" name="s_0_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="454377" y="1193235"/><a:ext cx="359551" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="775" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>0</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="10" name="s_0_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="827757" y="1193235"/><a:ext cx="684530" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>A</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="11" name="s_0_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1546860" y="1193235"/><a:ext cx="719102" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>40k</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="12" name="s_1_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="454377" y="1373011"/><a:ext cx="359551" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="775" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>c</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="13" name="s_1_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="827757" y="1373011"/><a:ext cx="684530" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>B</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="14" name="s_1_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1546860" y="1373011"/><a:ext cx="719102" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>40k</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="15" name="s_2_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="454377" y="1552786"/><a:ext cx="359551" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="775" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>b</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="16" name="s_2_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="827757" y="1552786"/><a:ext cx="684530" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>A</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="17" name="s_2_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1546860" y="1552786"/><a:ext cx="719102" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>80k</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="18" name="s_3_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="454377" y="1732562"/><a:ext cx="359551" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="775" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>cb</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="19" name="s_3_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="827757" y="1732562"/><a:ext cx="684530" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>B</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="20" name="s_3_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1546860" y="1732562"/><a:ext cx="719102" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>80k</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="21" name="scenario_math"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="1933081"/><a:ext cx="1970616" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1197" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>s = (c, α, k, b, ρ, η, t, γ)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="22" name="shared"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="2285717"/><a:ext cx="1970616" cy="719102"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="23" name="shared_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="2285717"/><a:ext cx="1970616" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1197" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Shared initial population</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="24" name="shared_u0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="2534637"/><a:ext cx="211581" cy="270354"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="25" name="shared_u0_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="415311" y="2534637"/><a:ext cx="82281" cy="82281"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="26" name="shared_u0_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="362415" y="2640428"/><a:ext cx="188072" cy="141054"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="27" name="shared_u1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="682554" y="2534637"/><a:ext cx="211581" cy="270354"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="28" name="shared_u1_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="747204" y="2534637"/><a:ext cx="82281" cy="82281"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="29" name="shared_u1_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="694309" y="2640428"/><a:ext cx="188072" cy="141054"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="30" name="shared_u2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1014447" y="2534637"/><a:ext cx="211581" cy="270354"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="31" name="shared_u2_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1079097" y="2534637"/><a:ext cx="82281" cy="82281"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="32" name="shared_u2_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1026202" y="2640428"/><a:ext cx="188072" cy="141054"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="33" name="shared_variables"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1450057" y="2541552"/><a:ext cx="843562" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>𝒫, φ, ω</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="34" name="shared_randomness"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="2852702"/><a:ext cx="1970616" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Aligned individual randomness</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="35" name="features"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2701572" y="1348810"/><a:ext cx="1486605" cy="636128"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="36" name="features_symbol"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2701572" y="1348810"/><a:ext cx="1452033" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ψ(s)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="37" name="feature_vector"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2749973" y="1604645"/><a:ext cx="1327573" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="38" name="feature_vector_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2749973" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="EAF3FA"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="39" name="feature_vector_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2915920" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="BCDCEE"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="40" name="feature_vector_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3081866" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="83B9DB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="41" name="feature_vector_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3247813" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="D5E8F4"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="42" name="feature_vector_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3413760" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="65A5CF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="43" name="feature_vector_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3579706" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="A6CDE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="44" name="feature_vector_6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3745653" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="C3DFEE"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="45" name="feature_vector_7"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3911600" y="1604645"/><a:ext cx="152117" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="90C2DE"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="46" name="feature_names"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2701572" y="1798249"/><a:ext cx="1486605" cy="304235"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Text · Creator · Media</a:t></a:r></a:p><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Niche · Time · Note age</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="47" name="predictor"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4547728" y="1321152"/><a:ext cx="1936044" cy="691444"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="48" name="tree0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4547728" y="1321152"/><a:ext cx="428695" cy="442524"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="49" name="tree0_n0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4741333" y="1321152"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="50" name="tree0_n1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4630702" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="51" name="tree0_n2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4851964" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="52" name="tree0_n3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4561557" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="53" name="tree0_n4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4679103" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="54" name="tree0_n5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4796648" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="55" name="tree0_n6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4914194" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="56" name="e1"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="4658360" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="57" name="e2"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4768991" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="58" name="e3"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="4589215" y="1549329"/><a:ext cx="69145" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="59" name="e4"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4658360" y="1549329"/><a:ext cx="48401" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="60" name="e5"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="4824306" y="1549329"/><a:ext cx="55316" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="61" name="e6"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4879622" y="1549329"/><a:ext cx="62230" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="62" name="tree1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5031740" y="1321152"/><a:ext cx="428695" cy="442524"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="63" name="tree1_n0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5225344" y="1321152"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="64" name="tree1_n1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5114713" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="65" name="tree1_n2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5335975" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="66" name="tree1_n3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5045568" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="67" name="tree1_n4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5163114" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="68" name="tree1_n5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5280660" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="69" name="tree1_n6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5398205" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="70" name="e7"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="5142371" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="71" name="e8"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5253002" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="72" name="e9"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="5073226" y="1549329"/><a:ext cx="69145" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="73" name="e10"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5142371" y="1549329"/><a:ext cx="48401" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="74" name="e11"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="5308317" y="1549329"/><a:ext cx="55316" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="75" name="e12"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5363633" y="1549329"/><a:ext cx="62230" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="76" name="tree2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5515751" y="1321152"/><a:ext cx="428695" cy="442524"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="77" name="tree2_n0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5709355" y="1321152"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="78" name="tree2_n1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5598724" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="79" name="tree2_n2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5819986" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="80" name="tree2_n3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5529580" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="81" name="tree2_n4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5647125" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="82" name="tree2_n5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5764671" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="83" name="tree2_n6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5882216" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="84" name="e13"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="5626382" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="85" name="e14"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5737013" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="86" name="e15"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="5557237" y="1549329"/><a:ext cx="69145" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="87" name="e16"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5626382" y="1549329"/><a:ext cx="48401" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="88" name="e17"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="5792328" y="1549329"/><a:ext cx="55316" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="89" name="e18"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5847644" y="1549329"/><a:ext cx="62230" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="90" name="tree3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5999762" y="1321152"/><a:ext cx="428695" cy="442524"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="91" name="tree3_n0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6193366" y="1321152"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="92" name="tree3_n1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6082735" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="93" name="tree3_n2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6303997" y="1494013"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="94" name="tree3_n3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6013591" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="95" name="tree3_n4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6131136" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="96" name="tree3_n5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6248682" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="97" name="tree3_n6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6366227" y="1680703"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="98" name="e19"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="6110393" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="99" name="e20"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6221024" y="1376468"/><a:ext cx="110631" cy="117545"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="100" name="e21"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="6041248" y="1549329"/><a:ext cx="69145" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="101" name="e22"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6110393" y="1549329"/><a:ext cx="48401" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="102" name="e23"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="6276340" y="1549329"/><a:ext cx="55315" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="103" name="e24"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6331655" y="1549329"/><a:ext cx="62230" cy="131374"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="104" name="predictor_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4547728" y="1805163"/><a:ext cx="1922215" cy="186690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1252" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>LightGBM · g</a:t></a:r><a:r><a:rPr sz="939" b="1" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>θ</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="105" name="observed"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4668731" y="660823"/><a:ext cx="1694038" cy="387208"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="106" name="observed_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4668731" y="660823"/><a:ext cx="1694038" cy="200518"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1252" b="1" i="0"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Historical notes</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="107" name="observed_columns"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4668731" y="875171"/><a:ext cx="1694038" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Text · Creator · Engagement</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="108" name="predictions"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6836409" y="1283123"/><a:ext cx="2420055" cy="767503"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="109" name="predictions_symbol"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6836409" y="1283123"/><a:ext cx="2420055" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1524" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ(s)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="110" name="out_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6836409" y="1566615"/><a:ext cx="601556" cy="179775"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Read</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="111" name="out_var_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6836409" y="1787877"/><a:ext cx="601556" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1197" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ</a:t></a:r><a:r><a:rPr sz="898" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>read</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="112" name="out_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7437966" y="1566615"/><a:ext cx="601556" cy="179775"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Like</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="113" name="out_var_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7437966" y="1787877"/><a:ext cx="601556" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1197" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ</a:t></a:r><a:r><a:rPr sz="898" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>like</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="114" name="out_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8039523" y="1566615"/><a:ext cx="601556" cy="179775"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Collect</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="115" name="out_var_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8039523" y="1787877"/><a:ext cx="601556" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1197" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ</a:t></a:r><a:r><a:rPr sz="898" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>collect</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="116" name="out_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8641080" y="1566615"/><a:ext cx="601556" cy="179775"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Comment</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="117" name="out_var_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8641080" y="1787877"/><a:ext cx="601556" cy="193604"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1197" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ</a:t></a:r><a:r><a:rPr sz="898" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>comment</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="118" name="out_rule"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6836409" y="1780963"/><a:ext cx="2406227" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="119" name="e25"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="2335106" y="1369553"/><a:ext cx="366466" cy="297322"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="120" name="e26"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4188177" y="1666875"/><a:ext cx="359551" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="121" name="e27"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5515751" y="1048032"/><a:ext cx="0" cy="273120"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:prstDash val="dash"/><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="122" name="e28"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6483773" y="1666875"/><a:ext cx="352636" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="123" name="rollout"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2701572" y="2354862"/><a:ext cx="6554893" cy="670701"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 5999"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="F8FBFE"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8CB7D2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:prstDash val="dash"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="124" name="rollout_badge"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2791460" y="2437835"/><a:ext cx="214347" cy="214347"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1143" b="1" i="0"><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>a</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="125" name="rollout_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3088781" y="2410177"/><a:ext cx="2053589" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1252" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Population rollout</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="126" name="exposure_mini"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3026551" y="2693670"/><a:ext cx="1216942" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="127" name="exposure_mini_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3275471" y="2693670"/><a:ext cx="974936" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Exposure</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="128" name="response_mini"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4845050" y="2693670"/><a:ext cx="1216942" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="129" name="response_mini_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5093970" y="2693670"/><a:ext cx="974936" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Response</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="130" name="propagation_mini"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6670463" y="2693670"/><a:ext cx="1216942" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="131" name="propagation_mini_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6919383" y="2693670"/><a:ext cx="974936" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Propagation</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="132" name="mini_person"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3026551" y="2693670"/><a:ext cx="149351" cy="190838"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="133" name="mini_person_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3072186" y="2693670"/><a:ext cx="58081" cy="58081"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="134" name="mini_person_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3034848" y="2768346"/><a:ext cx="132757" cy="99567"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="135" name="mini_bar0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4845050" y="2762814"/><a:ext cx="48401" cy="138288"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="136" name="mini_bar1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4907280" y="2700584"/><a:ext cx="48401" cy="200518"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="137" name="mini_bar2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4969510" y="2797386"/><a:ext cx="48401" cy="103716"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="138" name="mini_dot0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6691206" y="2797386"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="139" name="mini_dot1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6815666" y="2693670"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="140" name="mini_dot2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6836409" y="2866531"/><a:ext cx="55315" cy="55315"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="141" name="mini_net1"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="6718864" y="2721327"/><a:ext cx="124460" cy="103717"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="142" name="mini_net2"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6718864" y="2825044"/><a:ext cx="145203" cy="69144"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="143" name="trajectory_mini"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8233127" y="2631440"/><a:ext cx="954193" cy="345722"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1252" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>𝒯(s; 𝒫, ω)</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="144" name="e29"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4243493" y="2804301"/><a:ext cx="601557" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="145" name="e30"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="6061992" y="2804301"/><a:ext cx="608471" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="146" name="e31"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="7887405" y="2804301"/><a:ext cx="345722" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="147" name="e32"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipH="0" flipV="0"><a:off x="2335106" y="2078284"/><a:ext cx="366465" cy="444253"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="28856" h="34981" fill="none"><a:moveTo><a:pt x="0" y="0"/></a:moveTo><a:lnTo><a:pt x="14428" y="0"/></a:lnTo><a:lnTo><a:pt x="14428" y="34981"/></a:lnTo><a:lnTo><a:pt x="28856" y="34981"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="148" name="e33"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="2321277" y="2690212"/><a:ext cx="380295" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="149" name="comparison"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="660823"/><a:ext cx="2537601" cy="2364740"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="150" name="comparison_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="660823"/><a:ext cx="2537601" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Compare campaign scenarios</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="151" name="record_formula"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="958144"/><a:ext cx="2537601" cy="242005"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>ℰ(s) = (ŷ(s), 𝒯(s; 𝒫, ω))</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="152" name="record"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="1317695"/><a:ext cx="2537601" cy="878134"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 4000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="FAFBFC"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="153" name="record_h0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9927166" y="1366096"/><a:ext cx="629214" cy="186690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Scenario</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="154" name="record_h1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10590953" y="1366096"/><a:ext cx="885048" cy="186690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>ŷ</a:t></a:r><a:r><a:rPr sz="775" b="1" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>collect</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="155" name="record_h2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11489831" y="1366096"/><a:ext cx="891963" cy="186690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>M̄</a:t></a:r><a:r><a:rPr sz="775" b="1" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>14</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="156" name="record_line"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="9940995" y="1587358"/><a:ext cx="2440799" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="157" name="record_0_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9927166" y="1608102"/><a:ext cx="629214" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>0</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="158" name="record_0_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10590953" y="1608102"/><a:ext cx="885048" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>0</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="159" name="record_0_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11489831" y="1608102"/><a:ext cx="891963" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>M̄(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>0</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="160" name="record_1_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9927166" y="1753305"/><a:ext cx="629214" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>c</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="161" name="record_1_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10590953" y="1753305"/><a:ext cx="885048" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>c</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="162" name="record_1_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11489831" y="1753305"/><a:ext cx="891963" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>M̄(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>c</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="163" name="record_2_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9927166" y="1898508"/><a:ext cx="629214" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>b</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="164" name="record_2_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10590953" y="1898508"/><a:ext cx="885048" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>b</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="165" name="record_2_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11489831" y="1898508"/><a:ext cx="891963" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>M̄(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>b</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="166" name="record_3_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9927166" y="2043712"/><a:ext cx="629214" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>cb</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="167" name="record_3_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10590953" y="2043712"/><a:ext cx="885048" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>ŷ(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>cb</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="168" name="record_3_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11489831" y="2043712"/><a:ext cx="891963" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>M̄(s</a:t></a:r><a:r><a:rPr sz="694" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>cb</a:t></a:r><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="169" name="objective_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="2403263"/><a:ext cx="2537601" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Collect-first objective</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="170" name="selection_formula"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="2638354"/><a:ext cx="2537601" cy="186690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>s* = lex arg max (ŷ</a:t></a:r><a:r><a:rPr sz="980" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>collect</a:t></a:r><a:r><a:rPr sz="1306" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>, M̄</a:t></a:r><a:r><a:rPr sz="980" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>14</a:t></a:r><a:r><a:rPr sz="1306" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="171" name="budget_constraint"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9892594" y="2859616"/><a:ext cx="2537601" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1143" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>s ∈ 𝒮</a:t></a:r><a:r><a:rPr sz="857" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>B</a:t></a:r><a:r><a:rPr sz="1143" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>  ·  b(s) ≤ B</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="172" name="e34"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="9256465" y="1666875"/><a:ext cx="636129" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="173" name="e35"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipV="0" flipH="0"><a:off x="9256465" y="2020203"/><a:ext cx="636128" cy="670009"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="50089" h="52757" fill="none"><a:moveTo><a:pt x="0" y="52757"/></a:moveTo><a:lnTo><a:pt x="25044" y="52757"/></a:lnTo><a:lnTo><a:pt x="25044" y="0"/></a:lnTo><a:lnTo><a:pt x="50089" y="0"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="174" name="e36"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="11161394" y="2195830"/><a:ext cx="0" cy="207433"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="203A52"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="175" name="detail"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350661" y="3398943"/><a:ext cx="12079534" cy="3913575"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 2000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="92B7CF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="176" name="detail_badge"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="461292" y="3502660"/><a:ext cx="214347" cy="214347"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1143" b="1" i="0"><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>a</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="177" name="detail_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="765527" y="3488831"/><a:ext cx="2420055" cy="228176"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Population rollout</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="178" name="detail_horizon"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8924572" y="3509574"/><a:ext cx="3284361" cy="200518"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>60 segments  ·  6-hour steps  ·  14 days</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="179" name="e37"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="350661" y="3025563"/><a:ext cx="2350911" cy="373380"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="92B7CF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:prstDash val="dash"/><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="180" name="e38"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="9256465" y="3025563"/><a:ext cx="3173730" cy="373380"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="8297"><a:solidFill><a:srgbClr val="92B7CF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:prstDash val="dash"/><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="181" name="divider0"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="3558963" y="3862211"/><a:ext cx="0" cy="3291275"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="5531"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="182" name="divider1"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="5999762" y="3862211"/><a:ext cx="0" cy="3291275"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="5531"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="183" name="divider2"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="9754305" y="3862211"/><a:ext cx="0" cy="3291275"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="5531"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="184" name="exposure"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="3882954"/><a:ext cx="2931724" cy="3256703"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="185" name="exposure_num"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="3896783"/><a:ext cx="186690" cy="186690"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="203A52"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="1" i="0"><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>1</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="186" name="exposure_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="758613" y="3882954"/><a:ext cx="2662061" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Exposure selection</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="187" name="population_people"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="6510443"/><a:ext cx="2931724" cy="629214"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="188" name="population_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="6510443"/><a:ext cx="2931724" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>Heterogeneous consumers · 𝒫</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="189" name="attribute_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="6683304"/><a:ext cx="2931724" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Interests · Activity · Demographics</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="190" name="pop0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="523522" y="6842336"/><a:ext cx="161798" cy="206741"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="191" name="pop0_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="572960" y="6842336"/><a:ext cx="62921" cy="62921"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="192" name="pop0_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="532511" y="6923235"/><a:ext cx="143820" cy="107865"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="193" name="pop0_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="501050" y="7044584"/><a:ext cx="206741" cy="98876"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="601" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u1</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="194" name="pop1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="993704" y="6842336"/><a:ext cx="161798" cy="206741"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="195" name="pop1_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1043142" y="6842336"/><a:ext cx="62921" cy="62921"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="196" name="pop1_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1002693" y="6923235"/><a:ext cx="143820" cy="107865"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="197" name="pop1_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="971232" y="7044584"/><a:ext cx="206741" cy="98876"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="601" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u2</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="198" name="pop2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1463886" y="6842336"/><a:ext cx="161798" cy="206741"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="199" name="pop2_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1513324" y="6842336"/><a:ext cx="62921" cy="62921"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="16547E"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="200" name="pop2_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1472875" y="6923235"/><a:ext cx="143820" cy="107865"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="16547E"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="201" name="pop2_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1441414" y="7044584"/><a:ext cx="206741" cy="98876"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="601" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u3</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="202" name="pop3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1934068" y="6842336"/><a:ext cx="161798" cy="206741"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="203" name="pop3_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1983507" y="6842336"/><a:ext cx="62921" cy="62921"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="204" name="pop3_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1943057" y="6923235"/><a:ext cx="143820" cy="107865"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="205" name="pop3_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1911596" y="7044584"/><a:ext cx="206741" cy="98876"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="601" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u4</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="206" name="pop4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2404251" y="6842336"/><a:ext cx="161798" cy="206741"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="207" name="pop4_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2453689" y="6842336"/><a:ext cx="62921" cy="62921"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="208" name="pop4_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2413239" y="6923235"/><a:ext cx="143820" cy="107865"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="209" name="pop4_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2381779" y="7044584"/><a:ext cx="206741" cy="98876"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="601" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u5</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="210" name="pop5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2874433" y="6842336"/><a:ext cx="161798" cy="206741"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="211" name="pop5_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2923871" y="6842336"/><a:ext cx="62921" cy="62921"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="212" name="pop5_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2883422" y="6923235"/><a:ext cx="143820" cy="107865"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="213" name="pop5_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2851961" y="7044584"/><a:ext cx="206741" cy="98876"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="601" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u6</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="214" name="weights_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="5390303"/><a:ext cx="1002594" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Score factors</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="215" name="weights"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="5369560"/><a:ext cx="1846156" cy="954193"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="216" name="factor_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="5576993"/><a:ext cx="926535" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Content</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="217" name="weight_0_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="5576993"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="218" name="weight_0_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="5576993"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="219" name="weight_0_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="5576993"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="220" name="weight_0_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="5576993"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="221" name="weight_0_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="5576993"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="222" name="weight_0_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="5576993"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="223" name="factor_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="5701453"/><a:ext cx="926535" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Activity</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="224" name="weight_1_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="5701453"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="225" name="weight_1_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="5701453"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="226" name="weight_1_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="5701453"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="227" name="weight_1_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="5701453"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="228" name="weight_1_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="5701453"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="229" name="weight_1_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="5701453"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="230" name="factor_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="5825913"/><a:ext cx="926535" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Targeting</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="231" name="weight_2_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="5825913"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="232" name="weight_2_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="5825913"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="233" name="weight_2_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="5825913"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="234" name="weight_2_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="5825913"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="235" name="weight_2_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="5825913"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="236" name="weight_2_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="5825913"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="237" name="factor_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="5950373"/><a:ext cx="926535" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Creator</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="238" name="weight_3_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="5950373"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="239" name="weight_3_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="5950373"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="240" name="weight_3_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="5950373"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="241" name="weight_3_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="5950373"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="242" name="weight_3_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="5950373"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="243" name="weight_3_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="5950373"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="244" name="factor_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="6074833"/><a:ext cx="926535" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Platform prior</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="245" name="weight_4_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="6074833"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="246" name="weight_4_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="6074833"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="247" name="weight_4_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="6074833"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="248" name="weight_4_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="6074833"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="249" name="weight_4_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="6074833"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="250" name="weight_4_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="6074833"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="251" name="factor_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="6199293"/><a:ext cx="926535" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Exploration</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="252" name="weight_5_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="6199293"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="253" name="weight_5_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="6199293"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="64B6A6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="254" name="weight_5_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="6199293"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="CFEBE5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="255" name="weight_5_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="6199293"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="339A8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="256" name="weight_5_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="6199293"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9AD4C8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="257" name="weight_5_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="6199293"/><a:ext cx="283492" cy="117545"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E9F5F2"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="258" name="weight_col0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1491544" y="5390303"/><a:ext cx="283492" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u1</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="259" name="weight_col1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1788865" y="5390303"/><a:ext cx="283492" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u2</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="260" name="weight_col2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2086186" y="5390303"/><a:ext cx="283492" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u3</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="261" name="weight_col3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2383507" y="5390303"/><a:ext cx="283492" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u4</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="262" name="weight_col4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2680828" y="5390303"/><a:ext cx="283492" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u5</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="263" name="weight_col5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2978150" y="5390303"/><a:ext cx="283492" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>u6</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="264" name="rank_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="4885548"/><a:ext cx="1452033" cy="297321"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Multiply factors</a:t></a:r></a:p><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Rank consumers</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="265" name="reach"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2037785" y="4885548"/><a:ext cx="1382888" cy="297321"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Budget · Platform share</a:t></a:r></a:p><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Select top K</a:t></a:r><a:r><a:rPr sz="735" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="C9743B"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>p</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="266" name="selected"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="4401537"/><a:ext cx="2931724" cy="311149"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="267" name="sel0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="4436110"/><a:ext cx="407952" cy="235091"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 8000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="EAF3FA"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>u3</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="268" name="sel1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="966046" y="4436110"/><a:ext cx="407952" cy="235091"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 8000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="EAF3FA"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>u5</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="269" name="sel2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1443143" y="4436110"/><a:ext cx="407952" cy="235091"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 8000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="EAF3FA"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>u2</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="270" name="sel3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1920240" y="4436110"/><a:ext cx="407952" cy="235091"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 8000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="F2F4F6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>u6</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="271" name="sel4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2397336" y="4436110"/><a:ext cx="407952" cy="235091"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 8000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="F2F4F6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>u1</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="272" name="sel5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2874433" y="4436110"/><a:ext cx="407952" cy="235091"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 8000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="F2F4F6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1034" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>u4</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="273" name="selected_boundary"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="488950" y="4422281"/><a:ext cx="1375974" cy="269663"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 5999"/></a:avLst></a:prstGeom><a:noFill/><a:ln w="8297"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:prstDash val="dash"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="274" name="e39"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="1954812" y="6323753"/><a:ext cx="459810" cy="186690"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="10371"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="275" name="e40"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1" flipV="1"><a:off x="1214966" y="5182870"/><a:ext cx="1199656" cy="186690"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="10371"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="276" name="e41"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="1176937" y="4691944"/><a:ext cx="0" cy="193604"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="10371"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="277" name="e42"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="2729230" y="4712687"/><a:ext cx="2489" cy="172861"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="C9743B"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="278" name="response"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="3882954"/><a:ext cx="2136563" cy="3256703"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="279" name="response_num"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="3896783"/><a:ext cx="186690" cy="186690"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="203A52"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="1" i="0"><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>2</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="280" name="response_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3973830" y="3882954"/><a:ext cx="1866900" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Individual response</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="281" name="consumer_input"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="4297821"/><a:ext cx="2074333" cy="518583"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="282" name="selected_u3_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="4297821"/><a:ext cx="2074333" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Selected consumer · u3</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="283" name="selected_u3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3766396" y="4505254"/><a:ext cx="224027" cy="286257"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="284" name="selected_u3_head"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3834849" y="4505254"/><a:ext cx="87122" cy="87122"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="285" name="selected_u3_body"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3778842" y="4617268"/><a:ext cx="199136" cy="149352"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 24000"/></a:avLst></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="286" name="behavior_features"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4153605" y="4498340"/><a:ext cx="1687124" cy="318064"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Matching · Activity</a:t></a:r></a:p><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Personality · Response state</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="287" name="probabilities"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="5072238"/><a:ext cx="2074333" cy="553155"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="288" name="prob_label0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="5072238"/><a:ext cx="649957" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>p</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>i</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>click</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="289" name="prob_bg0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4471670" y="5127554"/><a:ext cx="1272257" cy="131374"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="EAF3FA"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="290" name="prob_fg0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4471670" y="5127554"/><a:ext cx="954193" cy="131374"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="291" name="prob_label1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="5390303"/><a:ext cx="649957" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>p</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>i</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>engage</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="292" name="prob_bg1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4471670" y="5445618"/><a:ext cx="1272257" cy="131374"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="EAF3FA"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="293" name="prob_fg1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4471670" y="5445618"/><a:ext cx="547070" cy="131374"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="294" name="mass_formula"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="5839742"/><a:ext cx="2074333" cy="262748"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1415" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>m</a:t></a:r><a:r><a:rPr sz="1061" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>i</a:t></a:r><a:r><a:rPr sz="1415" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> = p</a:t></a:r><a:r><a:rPr sz="1061" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>i</a:t></a:r><a:r><a:rPr sz="1061" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>click</a:t></a:r><a:r><a:rPr sz="1415" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> + 0.5p</a:t></a:r><a:r><a:rPr sz="1061" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>i</a:t></a:r><a:r><a:rPr sz="1061" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>engage</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="295" name="aggregate_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="6316838"/><a:ext cx="2074333" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Aggregate into 60 segments</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="296" name="segment_attributes"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3704166" y="6489700"/><a:ext cx="2074333" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Age × Gender × City tier</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="297" name="segment_mass"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3794054" y="6655646"/><a:ext cx="1894557" cy="518583"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="298" name="segment_bar0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3794054" y="6883823"/><a:ext cx="186690" cy="145203"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="299" name="segment_g0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3752567" y="7042855"/><a:ext cx="283492" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>g1</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="300" name="segment_bar1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4139776" y="6773192"/><a:ext cx="186690" cy="255834"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="301" name="segment_g1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4098290" y="7042855"/><a:ext cx="283492" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>g2</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="302" name="segment_bar2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4485498" y="6669475"/><a:ext cx="186690" cy="359551"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="16547E"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="303" name="segment_g2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4444012" y="7042855"/><a:ext cx="283492" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>g3</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="304" name="segment_bar3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4831221" y="6828507"/><a:ext cx="186690" cy="200518"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="305" name="segment_g3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4789734" y="7042855"/><a:ext cx="283492" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>g4</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="306" name="segment_bar4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5176943" y="6738620"/><a:ext cx="186690" cy="290406"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="307" name="segment_g4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5135456" y="7042855"/><a:ext cx="283492" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>g60</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="308" name="segment_dots"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="4983338" y="6724791"/><a:ext cx="193604" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>…</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="309" name="e43"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4741333" y="5625394"/><a:ext cx="0" cy="214348"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="310" name="e44"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4741333" y="6102491"/><a:ext cx="0" cy="214347"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="311" name="e45"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="3420674" y="4557112"/><a:ext cx="283492" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="312" name="e46"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="4741333" y="4816404"/><a:ext cx="0" cy="255834"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="10371"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="313" name="propagation"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="3882954"/><a:ext cx="3457222" cy="3256703"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="314" name="propagation_num"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="3896783"/><a:ext cx="186690" cy="186690"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="203A52"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="1" i="0"><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>3</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="315" name="propagation_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6414628" y="3882954"/><a:ext cx="3187558" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Intergroup propagation</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="316" name="influence"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8219298" y="5127554"/><a:ext cx="1417461" cy="1175455"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="317" name="influence_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8219298" y="5127554"/><a:ext cx="1417461" cy="186690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1252" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>A · 60 × 60</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="318" name="A_0_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8419817" y="5500934"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="3C89B8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="319" name="A_0_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8613422" y="5500934"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="320" name="A_0_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8807026" y="5500934"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E4EFF7"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="321" name="A_0_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9000631" y="5500934"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F5F8FB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="322" name="A_0_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9194235" y="5500934"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F5F8FB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="323" name="A_1_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8419817" y="5659966"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="324" name="A_1_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8613422" y="5659966"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="3C89B8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="325" name="A_1_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8807026" y="5659966"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="326" name="A_1_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9000631" y="5659966"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E4EFF7"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="327" name="A_1_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9194235" y="5659966"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F5F8FB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="328" name="A_2_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8419817" y="5818998"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E4EFF7"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="329" name="A_2_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8613422" y="5818998"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="330" name="A_2_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8807026" y="5818998"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="3C89B8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="331" name="A_2_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9000631" y="5818998"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="332" name="A_2_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9194235" y="5818998"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E4EFF7"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="333" name="A_3_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8419817" y="5978031"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F5F8FB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="334" name="A_3_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8613422" y="5978031"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E4EFF7"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="335" name="A_3_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8807026" y="5978031"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="336" name="A_3_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9000631" y="5978031"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="3C89B8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="337" name="A_3_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9194235" y="5978031"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="338" name="A_4_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8419817" y="6137063"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F5F8FB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="339" name="A_4_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8613422" y="6137063"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F5F8FB"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="340" name="A_4_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8807026" y="6137063"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E4EFF7"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="341" name="A_4_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9000631" y="6137063"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="9CC9E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="342" name="A_4_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9194235" y="6137063"/><a:ext cx="186690" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="3C89B8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="343" name="A_target"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="8495876" y="5321158"/><a:ext cx="968022" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="816" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Receiving group</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="344" name="A_source_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm rot="16200000"><a:off x="8025694" y="5694538"/><a:ext cx="518583" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="816" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Source</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="345" name="state"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="4297821"/><a:ext cx="1002594" cy="449438"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="346" name="state_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="4297821"/><a:ext cx="1002594" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1578" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>S</a:t></a:r><a:r><a:rPr sz="1184" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="347" name="state_vec"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6303997" y="4567484"/><a:ext cx="691444" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="348" name="state_vec_0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6303997" y="4567484"/><a:ext cx="159032" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="349" name="state_vec_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6476858" y="4567484"/><a:ext cx="159032" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="7FB6D8"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="350" name="state_vec_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6649720" y="4567484"/><a:ext cx="159032" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="B9D7E9"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="351" name="state_vec_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6822581" y="4567484"/><a:ext cx="159032" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E3EFF6"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="352" name="state_initial"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7189046" y="4214847"/><a:ext cx="767503" cy="207433"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>S</a:t></a:r><a:r><a:rPr sz="980" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>0</a:t></a:r><a:r><a:rPr sz="1306" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> = 0</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="353" name="rate"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7880491" y="4505254"/><a:ext cx="1687124" cy="276577"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1687" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>λ</a:t></a:r><a:r><a:rPr sz="1265" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r><a:r><a:rPr sz="1687" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> = rA</a:t></a:r><a:r><a:rPr sz="1265" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>⊤</a:t></a:r><a:r><a:rPr sz="1687" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>S</a:t></a:r><a:r><a:rPr sz="1265" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="354" name="e47"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipV="0" flipH="0"><a:off x="8928029" y="4781832"/><a:ext cx="217804" cy="345722"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="17150" h="27222" fill="none"><a:moveTo><a:pt x="0" y="27222"/></a:moveTo><a:lnTo><a:pt x="17150" y="27222"/></a:lnTo><a:lnTo><a:pt x="17150" y="0"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="355" name="e48"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="7147559" y="4643543"/><a:ext cx="732932" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="356" name="paid_schedule"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="6565758"/><a:ext cx="1272257" cy="573898"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="357" name="schedule_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="6565758"/><a:ext cx="1272257" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1143" b="1" i="0"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Paid schedule</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="358" name="paid_bar0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="6807764"/><a:ext cx="110631" cy="297321"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="359" name="paid_bar1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6303997" y="6876908"/><a:ext cx="110631" cy="228176"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="360" name="paid_bar2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6463030" y="6932224"/><a:ext cx="110631" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="361" name="paid_bar3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6622062" y="6980625"/><a:ext cx="110631" cy="124459"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="362" name="paid_bar4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6781094" y="7022112"/><a:ext cx="110631" cy="82973"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="363" name="paid_bar5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6940126" y="7056684"/><a:ext cx="110631" cy="48401"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="364" name="paid_symbol"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7133731" y="6814678"/><a:ext cx="283492" cy="235091"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1524" b="0" i="0"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>μ</a:t></a:r><a:r><a:rPr sz="1143" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="365" name="update"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6186452" y="5549335"/><a:ext cx="1866900" cy="594642"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>S</a:t></a:r><a:r><a:rPr sz="1102" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ+1</a:t></a:r><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> = e</a:t></a:r><a:r><a:rPr sz="1102" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>−βΔt</a:t></a:r><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>S</a:t></a:r><a:r><a:rPr sz="1102" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r></a:p><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>+ μ</a:t></a:r><a:r><a:rPr sz="1102" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> + λ</a:t></a:r><a:r><a:rPr sz="1102" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>τ</a:t></a:r><a:r><a:rPr sz="1470" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>Δt</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="366" name="update_surface"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="5507848"/><a:ext cx="1949873" cy="677615"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst><a:gd name="adj" fmla="val 6000"/></a:avLst></a:prstGeom><a:noFill/><a:ln w="8297"><a:solidFill><a:srgbClr val="CCBFE0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="367" name="step_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7465624" y="6925309"/><a:ext cx="2095076" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>Δt = 0.25 day</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="368" name="e49"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipH="0" flipV="0"><a:off x="7119902" y="4781832"/><a:ext cx="1604151" cy="726016"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="126311" h="57167" fill="none"><a:moveTo><a:pt x="126311" y="0"/></a:moveTo><a:lnTo><a:pt x="126311" y="13611"/></a:lnTo><a:lnTo><a:pt x="0" y="13611"/></a:lnTo><a:lnTo><a:pt x="0" y="57167"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:sp><p:nvSpPr><p:cNvPr id="369" name="e50"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipV="0" flipH="0"><a:off x="6781094" y="6185464"/><a:ext cx="338807" cy="380294"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="26678" h="29944" fill="none"><a:moveTo><a:pt x="0" y="29944"/></a:moveTo><a:lnTo><a:pt x="0" y="14700"/></a:lnTo><a:lnTo><a:pt x="26678" y="14700"/></a:lnTo><a:lnTo><a:pt x="26678" y="0"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="370" name="e51"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="6646262" y="4747260"/><a:ext cx="0" cy="760588"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="287DB5"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="371" name="next_step_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6144965" y="5037666"/><a:ext cx="442524" cy="290406"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Next</a:t></a:r></a:p><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="287DB5"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>step</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="372" name="e52"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="5688612" y="6852708"/><a:ext cx="456353" cy="62230"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="373" name="trajectory"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="3882954"/><a:ext cx="2378568" cy="3256703"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="374" name="trajectory_num"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="3896783"/><a:ext cx="186690" cy="186690"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="203A52"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="1" i="0"><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>4</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="375" name="trajectory_title"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10169172" y="3882954"/><a:ext cx="2108905" cy="221262"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1306" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Response trajectory</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="376" name="curve_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="4228676"/><a:ext cx="2281766" cy="165946"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1143" b="1" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Daily response · s</a:t></a:r><a:r><a:rPr sz="857" b="1" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>0</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="377" name="chart"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9947910" y="5528592"/><a:ext cx="2212622" cy="1410546"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="378" name="chart_x"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="10252145" y="6662561"/><a:ext cx="1839242" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="667C8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="379" name="chart_y"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="10252145" y="5583907"/><a:ext cx="0" cy="1078654"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="667C8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="380" name="grid_y0"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="10252145" y="6662561"/><a:ext cx="1804670" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="4840"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="381" name="y_label0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9947910" y="6586502"/><a:ext cx="248919" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>0</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="382" name="grid_y200"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="10252145" y="6157806"/><a:ext cx="1804670" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="4840"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="383" name="y_label200"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9947910" y="6081747"/><a:ext cx="248919" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>200</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="384" name="grid_y400"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="10252145" y="5653052"/><a:ext cx="1804670" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="4840"><a:solidFill><a:srgbClr val="CAD8E1"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="385" name="y_label400"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9947910" y="5576993"/><a:ext cx="248919" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>400</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="386" name="tick0"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="10279803" y="6662561"/><a:ext cx="0" cy="34572"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="667C8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="387" name="tick_label0"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10176086" y="6710962"/><a:ext cx="207433" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>1</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="388" name="tick1"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="11080815" y="6662561"/><a:ext cx="0" cy="34572"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="667C8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="389" name="tick_label1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10977098" y="6710962"/><a:ext cx="207433" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>7</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="390" name="tick2"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="12015328" y="6662561"/><a:ext cx="0" cy="34572"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="6914"><a:solidFill><a:srgbClr val="667C8C"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="391" name="tick_label2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11911612" y="6710962"/><a:ext cx="207433" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>14</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="392" name="day_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10874445" y="6863080"/><a:ext cx="546241" cy="152117"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Day</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="393" name="paid_curve"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipH="0" flipV="0"><a:off x="10279803" y="5790909"/><a:ext cx="1735525" cy="866843"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="136656" h="68255" fill="none"><a:moveTo><a:pt x="0" y="0"/></a:moveTo><a:lnTo><a:pt x="10512" y="22627"/></a:lnTo><a:lnTo><a:pt x="21024" y="37795"/></a:lnTo><a:lnTo><a:pt x="31536" y="47962"/></a:lnTo><a:lnTo><a:pt x="42048" y="54777"/></a:lnTo><a:lnTo><a:pt x="52560" y="59345"/></a:lnTo><a:lnTo><a:pt x="63072" y="62408"/></a:lnTo><a:lnTo><a:pt x="73584" y="64460"/></a:lnTo><a:lnTo><a:pt x="84096" y="65836"/></a:lnTo><a:lnTo><a:pt x="94608" y="66759"/></a:lnTo><a:lnTo><a:pt x="105120" y="67377"/></a:lnTo><a:lnTo><a:pt x="115632" y="67791"/></a:lnTo><a:lnTo><a:pt x="126144" y="68069"/></a:lnTo><a:lnTo><a:pt x="136656" y="68255"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="15211"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:sp><p:nvSpPr><p:cNvPr id="394" name="paid_day_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10262517" y="5773623"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="395" name="paid_day_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10396019" y="6060989"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="396" name="paid_day_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10529521" y="6253616"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="397" name="paid_day_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10663023" y="6382738"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="398" name="paid_day_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10796525" y="6469291"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="399" name="paid_day_6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10930027" y="6527309"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="400" name="paid_day_7"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11063529" y="6566200"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="401" name="paid_day_8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11197030" y="6592269"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="402" name="paid_day_9"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11330532" y="6609744"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="403" name="paid_day_10"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11464034" y="6621458"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="404" name="paid_day_11"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11597536" y="6629310"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="405" name="paid_day_12"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11731038" y="6634573"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="406" name="paid_day_13"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11864540" y="6638101"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="407" name="paid_day_14"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11998042" y="6640466"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="ellipse"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="408" name="organic_curve"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipH="0" flipV="0"><a:off x="10279803" y="6336910"/><a:ext cx="1735525" cy="310404"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="136656" h="24441" fill="none"><a:moveTo><a:pt x="0" y="17299"/></a:moveTo><a:lnTo><a:pt x="10512" y="3033"/></a:lnTo><a:lnTo><a:pt x="21024" y="0"/></a:lnTo><a:lnTo><a:pt x="31536" y="1991"/></a:lnTo><a:lnTo><a:pt x="42048" y="5806"/></a:lnTo><a:lnTo><a:pt x="52560" y="9891"/></a:lnTo><a:lnTo><a:pt x="63072" y="13571"/></a:lnTo><a:lnTo><a:pt x="73584" y="16619"/></a:lnTo><a:lnTo><a:pt x="84096" y="19019"/></a:lnTo><a:lnTo><a:pt x="94608" y="20848"/></a:lnTo><a:lnTo><a:pt x="105120" y="22211"/></a:lnTo><a:lnTo><a:pt x="115632" y="23207"/></a:lnTo><a:lnTo><a:pt x="126144" y="23927"/></a:lnTo><a:lnTo><a:pt x="136656" y="24441"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="15211"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:sp><p:nvSpPr><p:cNvPr id="409" name="organic_day_1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10262517" y="6539316"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="410" name="organic_day_2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10396019" y="6358140"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="411" name="organic_day_3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10529521" y="6319624"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="412" name="organic_day_4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10663023" y="6344910"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="413" name="organic_day_5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10796525" y="6393356"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="414" name="organic_day_6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="10930027" y="6445238"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="415" name="organic_day_7"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11063529" y="6491977"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="416" name="organic_day_8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11197030" y="6530679"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="417" name="organic_day_9"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11330532" y="6561163"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="418" name="organic_day_10"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11464034" y="6584397"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="419" name="organic_day_11"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11597536" y="6601697"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="420" name="organic_day_12"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11731038" y="6614356"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="421" name="organic_day_13"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11864540" y="6623497"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="422" name="organic_day_14"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11998042" y="6630028"/><a:ext cx="34572" cy="34572"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:ln w="8297"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1088" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t/></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="423" name="paid_key"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="11123365" y="5812084"/><a:ext cx="145203" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="15211"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="424" name="paid_curve_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11323884" y="5729111"/><a:ext cx="649957" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Paid</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="425" name="organic_key"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="11123365" y="6012603"/><a:ext cx="145203" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="15211"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="none"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="426" name="organic_label"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="11323884" y="5929630"/><a:ext cx="774417" cy="172861"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="979" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Organic</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="427" name="curve_aggregation"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="6980625"/><a:ext cx="2309424" cy="159032"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="r"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>30-seed mean</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="428" name="trajectory_symbol"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="5016923"/><a:ext cx="2309424" cy="269663"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1524" b="0" i="0"><a:solidFill><a:srgbClr val="8262B0"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>𝒯(s; 𝒫, ω)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="429" name="mass_summary"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="4449938"/><a:ext cx="2309424" cy="387208"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>M</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>14</a:t></a:r><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> = w</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="FreeSerif"/></a:rPr><a:t>𝒫</a:t></a:r><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> ∑</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>d=1</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>14</a:t></a:r></a:p><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>(C</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>d</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>paid</a:t></a:r><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t> + C</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="-25000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>d</a:t></a:r><a:r><a:rPr sz="1020" b="0" i="0" baseline="35000"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>organic</a:t></a:r><a:r><a:rPr sz="1361" b="0" i="0"><a:solidFill><a:srgbClr val="203A52"/></a:solidFill><a:latin typeface="Times New Roman"/></a:rPr><a:t>)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="430" name="response_units"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9899508" y="5279672"/><a:ext cx="1002594" cy="235091"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln w="8297"><a:noFill/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr" lIns="0" rIns="0" tIns="0" bIns="0" wrap="square"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Response mass</a:t></a:r></a:p><a:p><a:pPr algn="l"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="871" b="0" i="0"><a:solidFill><a:srgbClr val="667C8C"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>× 10³</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="431" name="e53"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipH="0" flipV="0"><a:off x="9567615" y="4643543"/><a:ext cx="380294" cy="1308212"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="29944" h="103009" fill="none"><a:moveTo><a:pt x="0" y="0"/></a:moveTo><a:lnTo><a:pt x="17422" y="0"/></a:lnTo><a:lnTo><a:pt x="17422" y="103009"/></a:lnTo><a:lnTo><a:pt x="29944" y="103009"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:sp><p:nvSpPr><p:cNvPr id="432" name="e54"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm flipV="0" flipH="0"><a:off x="7417223" y="6233865"/><a:ext cx="2530686" cy="618842"/></a:xfrm><a:custGeom><a:avLst/><a:gdLst/><a:ahLst/><a:cxnLst/><a:rect l="0" t="0" r="r" b="b"/><a:pathLst><a:path w="199267" h="48728" fill="none"><a:moveTo><a:pt x="0" y="48728"/></a:moveTo><a:lnTo><a:pt x="186744" y="48728"/></a:lnTo><a:lnTo><a:pt x="186744" y="0"/></a:lnTo><a:lnTo><a:pt x="199267" y="0"/></a:lnTo></a:path></a:pathLst></a:custGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="168D87"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="433" name="e55"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="11054221" y="5286586"/><a:ext cx="0" cy="242006"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="434" name="e56"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="11054221" y="4837147"/><a:ext cx="0" cy="179776"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="12446"><a:solidFill><a:srgbClr val="8262B0"><a:alpha val="100000"/></a:srgbClr></a:solidFill><a:headEnd type="none"/><a:tailEnd type="triangle"/></a:ln><a:effectLst/></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="435" name="e27__label"/><p:cNvSpPr txBox="1"/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5409960" y="1111126"/><a:ext cx="211582" cy="146931"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFFFFF"/></a:solidFill></p:spPr><p:txBody><a:bodyPr wrap="square" lIns="0" rIns="0" tIns="0" bIns="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="ctr"><a:lnSpc><a:spcPct val="100000"/></a:lnSpc><a:spcBef><a:spcPts val="0"/></a:spcBef><a:spcAft><a:spcPts val="0"/></a:spcAft></a:pPr><a:r><a:rPr sz="925" b="0" i="0"><a:solidFill><a:srgbClr val="168D87"/></a:solidFill><a:latin typeface="Arial"/></a:rPr><a:t>Fit</a:t></a:r></a:p></p:txBody></p:sp></p:spTree></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sld>

==> anc/ppt/tableStyles.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:tblStyleLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" def="{5C22544A-7EE6-4342-B048-85BDC9FD1C3A}"/>

==> anc/ppt/theme/theme1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:theme xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" name="Office Theme"><a:themeElements><a:clrScheme name="Office"><a:dk1><a:sysClr val="windowText" lastClr="000000"/></a:dk1><a:lt1><a:sysClr val="window" lastClr="FFFFFF"/></a:lt1><a:dk2><a:srgbClr val="1F497D"/></a:dk2><a:lt2><a:srgbClr val="EEECE1"/></a:lt2><a:accent1><a:srgbClr val="4F81BD"/></a:accent1><a:accent2><a:srgbClr val="C0504D"/></a:accent2><a:accent3><a:srgbClr val="9BBB59"/></a:accent3><a:accent4><a:srgbClr val="8064A2"/></a:accent4><a:accent5><a:srgbClr val="4BACC6"/></a:accent5><a:accent6><a:srgbClr val="F79646"/></a:accent6><a:hlink><a:srgbClr val="0000FF"/></a:hlink><a:folHlink><a:srgbClr val="800080"/></a:folHlink></a:clrScheme><a:fontScheme name="Office"><a:majorFont><a:latin typeface="Calibri"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="ＭＳ Ｐゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="宋体"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Times New Roman"/><a:font script="Hebr" typeface="Times New Roman"/><a:font script="Thai" typeface="Angsana New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="MoolBoran"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Times New Roman"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:majorFont><a:minorFont><a:latin typeface="Calibri"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="ＭＳ Ｐゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="宋体"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Arial"/><a:font script="Hebr" typeface="Arial"/><a:font script="Thai" typeface="Cordia New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="DaunPenh"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Arial"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:minorFont></a:fontScheme><a:fmtScheme name="Office"><a:fillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="50000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="35000"><a:schemeClr val="phClr"><a:tint val="37000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:tint val="15000"/><a:satMod val="350000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="16200000" scaled="1"/></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="100000"/><a:shade val="100000"/><a:satMod val="130000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:tint val="50000"/><a:shade val="100000"/><a:satMod val="350000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="16200000" scaled="0"/></a:gradFill></a:fillStyleLst><a:lnStyleLst><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"><a:shade val="95000"/><a:satMod val="105000"/></a:schemeClr></a:solidFill><a:prstDash val="solid"/></a:ln><a:ln w="25400" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/></a:ln><a:ln w="38100" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/></a:ln></a:lnStyleLst><a:effectStyleLst><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="20000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="38000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="23000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="35000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="23000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="35000"/></a:srgbClr></a:outerShdw></a:effectLst><a:scene3d><a:camera prst="orthographicFront"><a:rot lat="0" lon="0" rev="0"/></a:camera><a:lightRig rig="threePt" dir="t"><a:rot lat="0" lon="0" rev="1200000"/></a:lightRig></a:scene3d><a:sp3d><a:bevelT w="63500" h="25400"/></a:sp3d></a:effectStyle></a:effectStyleLst><a:bgFillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="40000"/><a:satMod val="350000"/></a:schemeClr></a:gs><a:gs pos="40000"><a:schemeClr val="phClr"><a:tint val="45000"/><a:shade val="99000"/><a:satMod val="350000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="20000"/><a:satMod val="255000"/></a:schemeClr></a:gs></a:gsLst><a:path path="circle"><a:fillToRect l="50000" t="-80000" r="50000" b="180000"/></a:path></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="80000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="30000"/><a:satMod val="200000"/></a:schemeClr></a:gs></a:gsLst><a:path path="circle"><a:fillToRect l="50000" t="50000" r="50000" b="50000"/></a:path></a:gradFill></a:bgFillStyleLst></a:fmtScheme></a:themeElements><a:objectDefaults><a:spDef><a:spPr/><a:bodyPr/><a:lstStyle/><a:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></a:style></a:spDef><a:lnDef><a:spPr/><a:bodyPr/><a:lstStyle/><a:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="1"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></a:style></a:lnDef></a:objectDefaults><a:extraClrSchemeLst/></a:theme>

==> anc/ppt/viewProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:viewPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" lastView="sldThumbnailView"><p:normalViewPr><p:restoredLeft sz="15620"/><p:restoredTop sz="94660"/></p:normalViewPr><p:slideViewPr><p:cSldViewPr snapToGrid="0" snapToObjects="1"><p:cViewPr varScale="1"><p:scale><a:sx n="124" d="100"/><a:sy n="124" d="100"/></p:scale><p:origin x="-1512" y="-112"/></p:cViewPr><p:guideLst><p:guide orient="horz" pos="2160"/><p:guide pos="2880"/></p:guideLst></p:cSldViewPr></p:slideViewPr><p:notesTextViewPr><p:cViewPr><p:scale><a:sx n="100" d="100"/><a:sy n="100" d="100"/></p:scale><p:origin x="0" y="0"/></p:cViewPr></p:notesTextViewPr><p:gridSpacing cx="76200" cy="76200"/></p:viewPr>
